Dynamical Love Numbers for Black Holes and Beyond from Shell Effective Field Theory

We construct a novel effective field theory for a compact body coupled to gravity, whose key feature is that the dynamics of gravitational perturbations is explicitly determined by known solutions in black hole perturbation theory in four dimensions. In this way, the physics of gravitational perturbations in curved space are already encoded in the effective field theory, thus bypassing the need for the higher-order calculations that constitute a major hurdle in standard approaches. Concretely, we model the compact body as a spherical shell, whose finite size regulates short-distance divergences in four dimensions and whose tidal responses are described by higher-dimensional operators. As an application, we consider scalar perturbations and derive new results for scalar Love numbers through ${\cal O} (G^9)$ for Schwarzschild black holes and for generic compact bodies. Finally, our analysis reveals an intriguing structure of the scalar black-hole Love numbers in terms of the Riemann zeta function, which we conjecture to hold to all orders.

==> anc/WilsonCoefficients-BlackHole.m <==
(* ::Package:: *)

(*
This file is associated with the paper "Dynamical Love Numbers for Black Holes and Beyond from Shell Effective Field Theory"
by D. Kosmopoulos, D. Perrone, and M. Solon.
*)


(* 
Notation:

Rs = 2 G M is the Schwarzschild radius,
R is the radius of the shell,
w is the frequency of the scalar wave.
*)


(* 
We provide a list with the values F_l, which capture the Wilson coefficients for a black hole.
The list has five entries, which correspond to l = 0 through 4. 
*)


{(4 I \[Pi] Rs^2+(2 I \[Pi] Rs^3)/R+(3 I \[Pi] Rs^4)/(2 R^2)+(5 I \[Pi] Rs^5)/(4 R^3)+(35 I \[Pi] Rs^6)/(32 R^4)+(63 I \[Pi] Rs^7)/(64 R^5)+(231 I \[Pi] Rs^8)/(256 R^6)+(429 I \[Pi] Rs^9)/(512 R^7)) w+w^2 (-(1/2) \[Pi] Rs^3 (11+8 Log[Rs/R])-(\[Pi] Rs^5 (47+36 Log[Rs/R]))/(24 R^2)-(5 \[Pi] Rs^6 (89+64 Log[Rs/R]))/(256 R^3)-(\[Pi] Rs^4 (241+192 Log[Rs/R]))/(96 R)-(\[Pi] Rs^7 (1247+840 Log[Rs/R]))/(768 R^4)-(7 \[Pi] Rs^8 (5459+3456 Log[Rs/R]))/(24576 R^5)-(\[Pi] Rs^9 (18551+11088 Log[Rs/R]))/(12288 R^6))+w^3 (1/6 I \[Pi] Rs^4 (-25+8 \[Pi]^2-88 Log[Rs/R])+(I \[Pi] Rs^5 (-109+8 \[Pi]^2+8 Log[Rs/R]))/(12 R)+(I \[Pi] Rs^6 (-629+48 \[Pi]^2+240 Log[Rs/R]))/(96 R^2)+(I \[Pi] Rs^7 (-3017+240 \[Pi]^2+1776 Log[Rs/R]))/(576 R^3)+(I \[Pi] Rs^8 (-10231+840 \[Pi]^2+7656 Log[Rs/R]))/(2304 R^4)+(I \[Pi] Rs^9 (-149813+12600 \[Pi]^2+131640 Log[Rs/R]))/(38400 R^5))+w^4 ((\[Pi] Rs^8 (-740117+378880 \[Pi]^2-1920 Log[Rs/R] (801+296 Log[Rs/R])-921600 Zeta[3]))/(368640 R^3)+(\[Pi] Rs^9 (-754283+163328 \[Pi]^2-192 Log[Rs/R] (1729+1276 Log[Rs/R])-322560 Zeta[3]))/(147456 R^4)+(\[Pi] Rs^6 (721423+7680 \[Pi]^2-960 Log[Rs/R] (343+12 Log[Rs/R])-138240 Zeta[3]))/(34560 R)+(\[Pi] Rs^7 (99467+19200 \[Pi]^2-240 Log[Rs/R] (647+120 Log[Rs/R])-69120 Zeta[3]))/(23040 R^2)+1/18 \[Pi] Rs^5 (7583/480-88 \[Pi]^2+Log[Rs/R] (461+132 Log[Rs/R])-144 Zeta[3]))+w^5 (-((I \[Pi] Rs^9 (9101437+1800 \[Pi]^2 (-801+16 \[Pi]^2)+120 Log[Rs/R] (-4003-8880 \[Pi]^2+114600 Log[Rs/R])-6393600 Zeta[3]))/(1036800 R^3))-(I \[Pi] Rs^8 (70409-25880 \[Pi]^2+384 \[Pi]^4+8 Log[Rs/R] (-8599-1200 \[Pi]^2+27240 Log[Rs/R])-57600 Zeta[3]))/(11520 R^2)-(I \[Pi] Rs^7 (-149493-27440 \[Pi]^2+384 \[Pi]^4+16 Log[Rs/R] (-12307-120 \[Pi]^2+14340 Log[Rs/R])-11520 Zeta[3]))/(8640 R)-(I \[Pi] Rs^6 (71417+36880 \[Pi]^2+384 \[Pi]^4+16 (-10327+1320 \[Pi]^2-9420 Log[Rs/R]) Log[Rs/R]+126720 Zeta[3]))/4320)+w^7 ((I \[Pi] Rs^9 (-26113443+50 \[Pi]^2 (24501757+48 \[Pi]^2 (31745+48 \[Pi]^2))+10 Log[Rs/R] (-598791959-5040 \[Pi]^2 (35741+8 \[Pi]^2)+840 Log[Rs/R] (214973-28680 \[Pi]^2+359080 Log[Rs/R]))+100800 (12797+120 \[Pi]^2-28680 Log[Rs/R]) Zeta[3]-36288000 Zeta[5]))/(27216000 R)+(I \[Pi] Rs^8 (58628869+840 (-314839+18840 \[Pi]^2) Log[Rs/R]^2-97944000 Log[Rs/R]^3+5 \[Pi]^2 (4589095-867216 \[Pi]^2+2304 \[Pi]^4-2661120 Zeta[3])+49764960 Zeta[3]+Log[Rs/R] (25605367+5040 \[Pi]^2 (15799+88 \[Pi]^2)+189907200 Zeta[3])+39916800 Zeta[5]))/1360800)+w^6 ((\[Pi] Rs^7 (936497323/1680+165232 \[Pi]^2-6336 \[Pi]^4+522720 Zeta[3]+Log[Rs/R] (-655585+301440 \[Pi]^2-24 Log[Rs/R] (47397+6280 Log[Rs/R])+380160 Zeta[3])+103680 Zeta[5]))/12960+(\[Pi] Rs^8 (1097970187+107520 \[Pi]^2 (12307+36 \[Pi]^2)+6720 Log[Rs/R] (-3500251-458880 \[Pi]^2+24 Log[Rs/R] (107223+9560 Log[Rs/R])-34560 Zeta[3])-4267468800 Zeta[3]+696729600 Zeta[5]))/(174182400 R)+(\[Pi] Rs^9 (-5573636623+53760 \[Pi]^2 (8599+360 \[Pi]^2)+6720 Log[Rs/R] (1358873-435840 \[Pi]^2+12 Log[Rs/R] (81421+18160 Log[Rs/R])-172800 Zeta[3])-4078771200 Zeta[3]+696729600 Zeta[5]))/(232243200 R^2))+Rs^9 w^8 ((7613 \[Pi]^5)/900+(44 \[Pi]^7)/567+(1192409 \[Pi] Log[Rs/R]^3)/4860+2915/162 \[Pi] Log[Rs/R]^4+Log[Rs/R]^2 (-((5830 \[Pi]^3)/81)+\[Pi] (1019909453/2721600-(628 Zeta[3])/9))+\[Pi]^3 (25605367/4082400+(1256 Zeta[3])/27)+Log[Rs/R] (-((314839 \[Pi]^3)/2430)+(314 \[Pi]^5)/135+\[Pi] (-(916282153/3265920)-(42007 Zeta[3])/135-(88 Zeta[5])/3))+\[Pi] (2165341072007/438939648000-(354989 Zeta[3])/6480+(88 Zeta[3]^2)/3-73 Zeta[5]-8 Zeta[7])),-((\[Pi] Rs^4)/(32 R))-(\[Pi] Rs^5)/(32 R^2)-(19 \[Pi] Rs^6)/(768 R^3)-(7 \[Pi] Rs^7)/(384 R^4)-(323 \[Pi] Rs^8)/(24576 R^5)-(233 \[Pi] Rs^9)/(24576 R^6)+(1/3 I \[Pi] Rs^4+(I \[Pi] Rs^5)/(6 R)+(I \[Pi] Rs^6)/(24 R^2)-(I \[Pi] Rs^7)/(48 R^3)-(17 I \[Pi] Rs^8)/(384 R^4)-(37 I \[Pi] Rs^9)/(768 R^5)) w+w^3 (-((I \[Pi] Rs^9 (28309+240 \[Pi]^2-2832 Log[Rs/R]))/(34560 R^3))+(I \[Pi] Rs^8 (-4059+80 \[Pi]^2-304 Log[Rs/R]))/(5760 R^2)+(I \[Pi] Rs^7 (-99+40 \[Pi]^2-152 Log[Rs/R]))/(720 R)+1/360 I \[Pi] Rs^6 (383+40 \[Pi]^2-152 Log[Rs/R]))+w^2 (-((\[Pi] Rs^7 (689+64 Log[Rs/R]))/(1536 R^2))-(\[Pi] Rs^6 (1757+640 Log[Rs/R]))/(3840 R)-(\[Pi] Rs^5 (199+960 Log[Rs/R]))/2880+(\[Pi] Rs^8 (-22315+1536 Log[Rs/R]))/(73728 R^3)+(\[Pi] Rs^9 (-23275+6528 Log[Rs/R]))/(147456 R^4))+w^5 (-((I \[Pi] Rs^9 (4553421+154490 \[Pi]^2+8400 \[Pi]^4+2 (-91831+79800 \[Pi]^2-151620 Log[Rs/R]) Log[Rs/R]+957600 Zeta[3]))/(2268000 R))-(I \[Pi] Rs^8 (-4322939-703220 \[Pi]^2+16800 \[Pi]^4+4 (920159+79800 \[Pi]^2-151620 Log[Rs/R]) Log[Rs/R]+1915200 Zeta[3]))/2268000)+w^4 ((\[Pi] Rs^8 (-320895753-13619200 \[Pi]^2+17920 Log[Rs/R] (2207+1140 Log[Rs/R])-64512000 Zeta[3]))/(193536000 R)+(\[Pi] Rs^9 (-93314807-1361920 \[Pi]^2+896 Log[Rs/R] (62329+2280 Log[Rs/R])-6451200 Zeta[3]))/(77414400 R^2)+Rs^7 (-((15646349 \[Pi])/36288000)-(19 \[Pi]^3)/135+(\[Pi] Log[Rs/R] (-5023+1140 Log[Rs/R]))/5400-2/3 \[Pi] Zeta[3]))+Rs^9 w^6 (-((6150318386659 \[Pi])/3657830400000)-(920159 \[Pi]^3)/1701000-(19 \[Pi]^5)/1350+(\[Pi] Log[Rs/R] (-21882829+3032400 \[Pi]^2+15 (824133-101080 Log[Rs/R]) Log[Rs/R]))/17010000+1/180 \[Pi] (-383+152 Log[Rs/R]) Zeta[3]+2/3 \[Pi] Zeta[5]),-((31 \[Pi] Rs^6)/(51840 R))-(31 \[Pi] Rs^7)/(51840 R^2)-(415 \[Pi] Rs^8)/(995328 R^3)-(587 \[Pi] Rs^9)/(2488320 R^4)+(1/135 I \[Pi] Rs^6+(I \[Pi] Rs^7)/(270 R)+(I \[Pi] Rs^8)/(3240 R^2)-(I \[Pi] Rs^9)/(720 R^3)) w+w^3 ((I \[Pi] Rs^9 (2711+840 \[Pi]^2-1896 Log[Rs/R]))/(680400 R)+(I \[Pi] Rs^8 (8387+840 \[Pi]^2-1896 Log[Rs/R]))/340200)+w^2 (-((\[Pi] Rs^7 (13663+80640 Log[Rs/R]))/10886400)-(\[Pi] Rs^9 (6188093+161280 Log[Rs/R]))/(522547200 R^2)-(\[Pi] Rs^8 (3978761+1290240 Log[Rs/R]))/(348364800 R))+Rs^9 w^4 ((69269259397 \[Pi])/15362887680000-(79 \[Pi]^3)/42525+(\[Pi] Log[Rs/R] (-281063+33180 Log[Rs/R]))/11907000-2/135 \[Pi] Zeta[3]),-((2467 \[Pi] Rs^8)/(179200000 R))-(2467 \[Pi] Rs^9)/(179200000 R^2)+((I \[Pi] Rs^8)/10500+(I \[Pi] Rs^9)/(21000 R)) w-(\[Pi] Rs^9 w^2 (1864267+12902400 Log[Rs/R]))/135475200000,0}

